Aggressive Aggregation: a New Paradigm for Program Optimization

In this paper, we propose a new paradigm for program optimization which is based on aggressive aggregation, i.e., on a partial evaluation-based decomposition of acyclic program fragments into a pair of computationally optimal structures: an Algebraic Decision Diagram (ADD) to capture conditional branching and a parallel assignment that refers to an Expression DAG (ED) which realizes redundancy-free computation. The point of this decomposition into, in fact, side-effect-free component structures allows for powerful optimization that semantically comprise effects traditionally aimed at by SSA form transformation, code specialization, common subexpression elimination, and (partial) redundancy elimination. We illustrate our approach along an optimization of the well-known iterative Fibonacci program, which, typically, is considered to lack any optimization potential. The point here is that our technique supports loop unrolling as a first class optimization technique and is tailored to optimally aggregate large program fragments, especially those resulting from multiple loop unrollings. For the Fibonacci program, this results in a performance improvement beyond an order of magnitude.

==> fib/fib.py <==
#!/usr/bin/env python3 

def fib_rec(n):
	if n == 1: 
		return 1
	elif n == 2: 
		return 1
	else:
		return fib_rec(n - 1) + fib_rec(n - 2)

def fib_paper(n):
	if not 1 < n: 
		fib = 1 
	else:
		prev = 1
		fib = 1  
		while 2 < n:
			tmp = prev + fib  
			prev = fib 
			fib = tmp 
			n = n - 1
	return fib

for n in range(1, 16):
	assert(fib_rec(n) == fib_paper(n))
	print("n", n, "fib", fib_paper(n))


==> figures/plots/generate_pdfs.sh <==
python3 xml2plots.py all_opts_enabled/runtimes_lu0.xml 1
python3 xml2plots.py all_opts_enabled/runtimes_lu4.xml 1
python3 xml2plots.py all_opts_enabled/runtimes_lu16.xml 1
python3 xml2plots.py all_opts_enabled/runtimes_lu64.xml 1

python3 xml2plots.py opt_combinations/LAZY/runtimes_lu0.xml 1
python3 xml2plots.py opt_combinations/LAZY/runtimes_lu4.xml 1
python3 xml2plots.py opt_combinations/LAZY/runtimes_lu16.xml 1
python3 xml2plots.py opt_combinations/LAZY/runtimes_lu64.xml 1

python3 xml2plots.py opt_combinations/SEQUENTIAL/runtimes_lu0.xml 1
python3 xml2plots.py opt_combinations/SEQUENTIAL/runtimes_lu4.xml 1
python3 xml2plots.py opt_combinations/SEQUENTIAL/runtimes_lu16.xml 1
python3 xml2plots.py opt_combinations/SEQUENTIAL/runtimes_lu64.xml 1

python3 xml2plots.py opt_combinations/PARALLEL/runtimes_lu0.xml 1
python3 xml2plots.py opt_combinations/PARALLEL/runtimes_lu4.xml 1
python3 xml2plots.py opt_combinations/PARALLEL/runtimes_lu16.xml 1
python3 xml2plots.py opt_combinations/PARALLEL/runtimes_lu64.xml 1


==> figures/plots/xml2plots.py <==
import numpy as np
import sys
import untangle
import matplotlib.pyplot as plt
from cycler import cycler

class Variant:

    def __init__(self, name, costvariant, random, norm, unsat, lu):
        self.name = name
        self.costvariant = costvariant
        self.values = []
        self.random = random
        self.norm = norm
        self.unsat = unsat
        self.lu = lu
        self.n_to_costs = {}

    def add_value(self, n, costs):
        # Maps n to the costs measured for fib(n)
        # When random is used, we have a list of costs
        if n not in self.n_to_costs:
            self.n_to_costs[n] = []
        self.n_to_costs[n].append(costs)

    def create_values(self):
        # Creates the list of triples
        # values[i][0] = n
        # values[i][1] = costs
        # values[i][2] = variance, variance is NONE when random is not enabled
        for item in self.n_to_costs.items():
            n = item[0]
            list_costs = item[1]
            variance = None
            if len(list_costs) > 1:
                variance = np.round(np.var(list_costs), decimals=2)
            avg = np.round(np.mean(list_costs), decimals=2)
            self.values.append((n, avg, variance))

    def __str__(self):
        return self.name + "," + self.values_to_string()

    def values_to_string(self):
	    # for debugging
        strings = list(map(lambda x: "({},{},{})".format(x[0], x[1], x[2]), self.values))
        as_string = ",".join(strings)
        return as_string

def read_data(filename):
    obj = untangle.parse(filename)
    name_to_variant = {}
    for variant in obj.runtimes.variant:
        name = variant.name.cdata
        cost_variant = variant.costvariant.cdata
        opt = variant.opt.cdata
        # ugly but digits after decimal point are 0
        lu = int(float(variant.lu.cdata))
        split_opt = opt.split("+")
        random = "Random" in split_opt
        norm = "ExprNorm" in split_opt
        unsat = "Unsat" in split_opt

        variant_obj = Variant(name, cost_variant, random, norm, unsat, lu)
        for measure in variant.measure:
            split_costs = measure.costs.cdata.split(",")
            for costs in split_costs:
                variant_obj.add_value(int(measure.input.cdata), int(costs))
        name_to_variant[name] = variant_obj

    return name_to_variant

def create_variants(name_to_variant):
    variants = []
    for variant in name_to_variant.values():
        variant.create_values()
        variants.append(variant)
    return variants

def color(variant):
	if variant.norm or variant.name == "CFG":
		return "black"
	else:
		return "gray"

linestyle_str = ['--', '-.', '-', ':']
def linestyle(variant):
    if compare_lu:
        if variant.lu == 4:
            return linestyle_str[1]
        elif variant.lu == 16:
            return linestyle_str[3]
        elif variant.lu == 64:
            return linestyle_str[2]
        else:
            return '--'
    else :
        index = int(variant.unsat) + int(variant.random)*2
        line_style = linestyle_str[index]
        return line_style

def linewidth(variant):
    if variant.name == "CFG":
        return 2
    else:
        return 1

filename = 'Runtimes.xml'
gen_pdfs_only = False
compare_lu = False
if len(sys.argv) > 1:
    filename = sys.argv[1]
    gen_pdfs_only = len(sys.argv) > 2 and sys.argv[2] == '1'
    compare_lu = len(sys.argv) > 3 and sys.argv[3] == '1'
name_to_variant = read_data(filename)
variants = create_variants(name_to_variant)

if not compare_lu:
    for variant in variants:
        if not variant.costvariant == 'PARALLEL' and not variant.costvariant == 'LAZY':
            # random and unsat only in combination
            if (not variant.random and not variant.unsat) or (variant.random and variant.unsat):
                xs = [x[0] for x in variant.values]
                ys = [x[1] for x in variant.values]
                plt.plot(xs, ys, color=color(variant), linewidth=linewidth(variant), linestyle=linestyle(variant), label=variant.name)
else:
    for variant in variants:
        if not variant.costvariant == 'PARALLEL' and not variant.costvariant == 'LAZY':
            if variant.name == "CFG" or variant.lu != 0:
                xs = [x[0] for x in variant.values]
                ys = [x[1] for x in variant.values]
                plt.plot(xs, ys, color=color(variant), linewidth=linewidth(variant), linestyle=linestyle(variant), label=variant.name)

#plt.rc('axes', prop_cycle=(cycler('color', ['r', 'g', 'b', 'y']) +
                           #cycler('linestyle', ['-', '--', ':', '-.'])))
plt.xlabel('n')
plt.ylabel('Measured costs for fib(n)')
plt.yscale('log')
plt.legend()
plt.margins(x=0)
plt.savefig(filename[:-4] + ".pdf")
if not gen_pdfs_only:
    plt.show()

